Mixed NNLO QCD x electroweak corrections of O(N_f \alpha_s \alpha) to single-W/Z production at the LHC

First results on the radiative corrections of order O(N_f\alpha_s\alpha) are presented for the off-shell production of W or Z bosons at the LHC, where N_f is the number of fermion flavours. These corrections comprise all diagrams at O(\alpha_s\alpha) with closed fermion loops, form a gauge-invariant part of the next-to-next-to-leading-order corrections of mixed QCD x electroweak type, and are the ones that concern the issue of mass renormalization of the W and Z resonances. The occurring irreducible two-loop diagrams, which involve only self-energy insertions, are calculated with current standard techniques, and explicit analytical results on the electroweak gauge-boson self-energies at O(\alpha_s\alpha) are given. Moreover, the generalization of the complex-mass scheme for a gauge-invariant treatment of the W/Z resonances is described for the order O(\alpha_s\alpha). While the corrections, which are implemented in the Monte Carlo program RADY, are negligible for observables that are dominated by resonant W/Z bosons, they affect invariant-mass distributions at the level of up to 2% for invariant masses of >500 GeV and are, thus, phenomenologically relevant. The impact on transverse-momentum distributions is similar, taking into account that leading-order predictions to those distributions underestimate the spectrum.

==> math-files/masters.m1.eq.0.m <==
(* Ancillary file to FR-PHENO-2020-005,
   "Mixed NNLO QCD x electroweak corrections of O(N_f alphas alpha)
    to single-W/Z production at the LHC"
    by Stefan Dittmaier, Timo Schmidt and Jan Schwarz 

    Calculation of master integrals S_{abcde}
    for one mass zero: m1 = 0,  m2 = m

    For definitions, see App. A.3 of the paper.
*)

Sdef = {S[1,0,1,1,0],
        S[1,1,1,1,0],
        S[1,1,1,0,1],
        S[0,1,1,1,1],
        S[0,0,2,0,2]};

(* family of auxiliary functions F *)
Fdef = {S[1,0,2,2,0]*s,
        (S[2,0,1,2,0]+S[2,0,2,1,0]+S[1,0,2,2,0])*(m^2-s),
        (S[0,1,1,0,2]*s*(1-2*eps)-(s+m^2)/2*S[0,0,2,0,2])/(m^2-s)
              +S[0,0,2,0,2]/2,
        (S[0,1,1,1,1]*s^2*(1-2*eps)^2-s*(s+m^2)*S[0,1,1,0,2]*(1-2*eps)
            +(s+m^2)^2/4*S[0,0,2,0,2])/(m^2-s)^2 -S[0,0,2,0,2]/4,
        S[0,0,2,0,2] };

(* matrix A for differential equation df/dx = eps*A.f *)
A = {{-(-1 + x)^(-1) + x^(-1), -(-1 + x)^(-1), 0, 0, 0}, 
     {6/(-1 + x) - 6/x, 4/(-1 + x), 0, 0, 0}, 
     {0, 0, (-1 + x)^(-1) + x^(-1), 0, -(-1 + x)^(-1)}, 
     {0, 0, -(-1 + x)^(-1) + x^(-1), 2/(-1 + x) + 2/x, (-1 + x)^(-1)}, 
     {0, 0, 0, 0, 0}};

(* initial values f0 = f(0) of functions f = f(x) *)
f0 = {0, -eps^(-2) - Pi^2/3 + 2*eps*Zeta[3], 0, 0, eps^(-2)};

(* Laurent coefficients f0j[j] of functions 
   f(0) = \sum_j eps^j*f0j[j] for j = -2,-1,0,1 
*)
Do[ f0j[j] = Coefficient[f0*eps^3,eps^(3+j)] ,{j,-2,1}];

(* initial values F0 = F(0,m^2) of functions F = F(s,m^2) 
   and corresponding Laurent coefficients F0j[j] of functions 
   F(0,m^2) = \sum_j eps^j*F0j[j] for j = -2,-1,0,1 
*)
F0 = Normal[ Exp[eps*L]*f0 + O[eps]^2];
Do[ F0j[j] = Coefficient[F0*eps^3,eps^(j+3)], {j,-2,1}];

(* Laurent coefficients dfj[j] of functions 
   f(x) = f(0) + \sum_j eps^j*dfj[j] for j = -2,-1,0,1 
*)
dfj[-2] = {0, 0, 0, 0, 0};
dfj[-1] = {G[1, x], -4 G[1, x], -G[1, x], G[1, x], 0};
dfj[0]  = {G[0, 1, x] + 3*G[1, 1, x], 
           -6*G[0, 1, x] - 10*G[1, 1, x], 
           -G[0, 1, x] - G[1, 1, x], 
           G[0, 1, x] + 3*G[1, 1, x], 
           0};
dfj[1]  = {Pi^2*G[1, x]/3 + G[0, 0, 1, x] + 3*G[0, 1, 1, x] + 5*G[1, 0, 1, x] + 7*G[1, 1, 1, x], 
           -4*Pi^2*G[1, x]/3 - 6*G[0, 0, 1, x] - 18*G[0, 1, 1, x] - 18*G[1, 0, 1, x] 
		- 22*G[1, 1, 1, x], 
           -G[0, 0, 1, x] - G[0, 1, 1, x] - G[1, 0, 1, x] - G[1, 1, 1, x], 
           G[0, 0, 1, x] + 5*G[0, 1, 1, x] + 3*G[1, 0, 1, x] + 7*G[1, 1, 1, x], 
           0};

(* Laurent coefficients dFj[j] of functions 
   F(s,m^2) = F(0,m^2) + \sum_j eps^j*dFj[j] for j = -2,-1,0,1 
*)
Do[ dFj[j] = Coefficient[ Normal[Exp[eps*L]*Sum[dfj[k]*eps^k,{k,-2,1}]+O[eps]^2]*eps^3
                         ,eps^(j+3)] ,{j,-2,1}];

(* master integrals S[a,b,c,d,e] expressed in terms of Laurent coefficients 
   F[n,j] = F0j[j][[n]] + dFj[j][[n]] of functions F[s,m2^2] 
*)
Sres = {S[1, 0, 1, 1, 0][-2] -> -(m^2*F[2, -2])/2, 
S[1, 0, 1, 1, 0][-1] -> 
  -2*m^2*F[1, -1] - (m^2*(-6 + 5*x)*F[2, -2])/(4*(-1 + x)) - (m^2*F[2, -1])/2, 
S[1, 0, 1, 1, 0][0] -> -(m^2*(-1 - 10*x + 10*x^2)*F[1, -1])/(2*(-1 + x)*x) - 2*m^2*F[1, 0] - 
   (m^2*(-24 + 11*x)*F[2, -2])/(8*(-1 + x)) - (m^2*(-6 + 5*x)*F[2, -1])/(4*(-1 + x)) - 
   (m^2*F[2, 0])/2, 
S[1, 0, 1, 1, 0][1] -> 
  -(m^2*(-13 - 22*x + 22*x^2)*F[1, -1])/(4*(-1 + x)*x) - (m^2*(-1 - 10*x + 10*x^2)*F[1, 0])/
    (2*(-1 + x)*x) - 2*m^2*F[1, 1] + (5*m^2*(12 + 11*x)*F[2, -2])/(16*(-1 + x)) - 
   (m^2*(-24 + 11*x)*F[2, -1])/(8*(-1 + x)) - (m^2*(-6 + 5*x)*F[2, 0])/(4*(-1 + x)) - 
   (m^2*F[2, 1])/2, 
S[1, 1, 1, 1, 0][-2] -> -F[2, -2]/2, 
S[1, 1, 1, 1, 0][-1] -> (-2 + x^(-1))*F[1, -1] - (5*F[2, -2])/2 - F[2, -1]/2, 
S[1, 1, 1, 1, 0][0] -> 5*(-2 + x^(-1))*F[1, -1] + (-2 + x^(-1))*F[1, 0] - (19*F[2, -2])/2 - 
   (5*F[2, -1])/2 - F[2, 0]/2, 
S[1, 1, 1, 1, 0][1] -> 19*(-2 + x^(-1))*F[1, -1] + 
   5*(-2 + x^(-1))*F[1, 0] + (-2 + x^(-1))*F[1, 1] - (65*F[2, -2])/2 - (19*F[2, -1])/2 - 
   (5*F[2, 0])/2 - F[2, 1]/2, 
S[1, 1, 1, 0, 1][-2] -> F[2, -2]/2 + F[5, -2], 
S[1, 1, 1, 0, 1][-1] -> 2*F[1, -1] + (3*F[2, -2])/2 + F[2, -1]/2 - F[3, -1]/x + 4*F[5, -2] + 
   F[5, -1], 
S[1, 1, 1, 0, 1][0] -> (6 + x^(-1))*F[1, -1] + 2*F[1, 0] + (5*F[2, -2])/2 + 
   (3*F[2, -1])/2 + F[2, 0]/2 - (4*F[3, -1])/x - F[3, 0]/x + 12*F[5, -2] + 4*F[5, -1] + F[5, 0], 
S[1, 1, 1, 0, 1][1] -> (10 + 7/x)*F[1, -1] + (6 + x^(-1))*F[1, 0] + 2*F[1, 1] - F[2, -2]/2 + 
   (5*F[2, -1])/2 + (3*F[2, 0])/2 + F[2, 1]/2 - (12*F[3, -1])/x - (4*F[3, 0])/x - F[3, 1]/x + 
   32*F[5, -2] + 12*F[5, -1] + 4*F[5, 0] + F[5, 1], 
S[0, 1, 1, 1, 1][-2] -> F[5, -2], 
S[0, 1, 1, 1, 1][-1] -> -(((-1 + 2*x)*F[3, -1])/x^2) + F[4, -1]/x^2 + 4*F[5, -2] + F[5, -1], 
S[0, 1, 1, 1, 1][0] -> (-4*(-1 + 2*x)*F[3, -1])/x^2 + ((1 - 2*x)*F[3, 0])/x^2 + 
   (4*F[4, -1])/x^2 + F[4, 0]/x^2 + 12*F[5, -2] + 4*F[5, -1] + F[5, 0], 
S[0, 1, 1, 1, 1][1] -> (-12*(-1 + 2*x)*F[3, -1])/x^2 - (4*(-1 + 2*x)*F[3, 0])/x^2 + 
   ((1 - 2*x)*F[3, 1])/x^2 + (12*F[4, -1])/x^2 + (4*F[4, 0])/x^2 + F[4, 1]/x^2 + 32*F[5, -2] + 
   12*F[5, -1] + 4*F[5, 0] + F[5, 1], 
S[0, 0, 2, 0, 2][-2] -> F[5, -2], 
S[0, 0, 2, 0, 2][-1] -> F[5, -1], 
S[0, 0, 2, 0, 2][0] -> F[5, 0], 
S[0, 0, 2, 0, 2][1] -> F[5, 1]};


==> math-files/masters.m1.eq.m2.m <==
(* Ancillary file to FR-PHENO-2020-005,
   "Mixed NNLO QCD x electroweak corrections of O(N_f alphas alpha)
    to single-W/Z production at the LHC"
    by Stefan Dittmaier, Timo Schmidt and Jan Schwarz 

    Calculation of master integrals S_{abcde}
    for non-zero masses m = m1 = m2

    For definitions, see App. A.2 of the paper.
*)

Sdef = {S[1,0,1,1,0],
        S[1,1,1,1,0],
        S[0,1,1,2,0],
        S[0,1,1,1,1],
        S[0,2,0,2,0]};

(* family of auxiliary functions F *)
Fdef = {S[1,0,2,2,0]*s,
        (S[2,0,1,2,0]+S[2,0,2,1,0]+S[1,0,2,2,0])*Sqrt[lambda],
        S[0,2,0,2,0],
        (S[0,1,1,2,0]*(1-2*eps)-S[0,2,0,2,0])*s/Sqrt[lambda],
        (S[0,1,1,1,1]*(1-2*eps)^2-2*S[0,1,1,2,0]*(1-2*eps)+S[0,2,0,2,0])*s^2/lambda};

(* matrix A for differential equation df/dx = eps*A.f *)
A = {{-(-1 + x)^(-1) + 2/x, -(-1 + x)^(-1), 0, 0, 0}, 
     {6/(-1 + x), -6/(-2 + x) + 4/(-1 + x) - 2/x, -2/(-1 + x), 0, 0}, 
     {0, 0, 0, 0, 0}, 
     {0, 0, -(-1 + x)^(-1), -2/(-2 + x) + (-1 + x)^(-1), 0}, 
     {0, 0, 0, -2/(-1 + x), -4/(-2 + x) + 2/(-1 + x)}};

(* initial values f0 = f(0) of functions f = f(x) *)
f0 = {0, 0, 1/eps^2, 0, 0};

(* Laurent coefficients f0j[j] of functions 
   f(0) = \sum_j eps^j*f0j[j] for j = -2,-1,0,1 
*)
Do[ f0j[j] = Coefficient[f0*eps^3,eps^(3+j)] ,{j,-2,1}];

(* initial values F0 = F(0,m^2) of functions F = F(s,m^2) 
   and corresponding Laurent coefficients F0j[j] of functions 
   F(0,m^2) = \sum_j eps^j*F0j[j] for j = -2,-1,0,1 
*)
F0 = Normal[ Exp[eps*L]*f0 + O[eps]^2];
Do[ F0j[j] = Coefficient[F0*eps^3,eps^(j+3)], {j,-2,1}];

(* Laurent coefficients dfj[j] of functions 
   f(x) = f(0) + \sum_j eps^j*dfj[j] for j = -2,-1,0,1 
*)
dfj[-2] = {0,0,0,0,0};
dfj[-1] = {0, -2 G[1, x], 0, -G[1, x], 0};
dfj[0]  = {2*G[1, 1, x], 
           4*G[0, 1, x] - 8*G[1, 1, x] + 12*G[2, 1, x], 
           0, 
           -G[1, 1, x] + 2*G[2, 1, x], 
           2*G[1, 1, x]};
dfj[1]  = {4*G[0, 1, 1, x] - 4*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 12*G[1, 2, 1, x], 
           -8*G[0, 0, 1, x] + 16*G[0, 1, 1, x] - 24*G[0, 2, 1, x] + 16*G[1, 0, 1, x] 
		- 20*G[1, 1, 1, x] + 48*G[1, 2, 1, x] - 24*G[2, 0, 1, x] 
		+ 48*G[2, 1, 1, x] - 72*G[2, 2, 1, x], 
           0, 
           -G[1, 1, 1, x] + 2*G[1, 2, 1, x] + 2*G[2, 1, 1, x] - 4*G[2, 2, 1, x], 
           6*G[1, 1, 1, x] - 4*G[1, 2, 1, x] - 8*G[2, 1, 1, x]};

(* Laurent coefficients dFj[j] of functions 
   F(s,m^2) = F(0,m^2) + \sum_j eps^j*dFj[j] for j = -2,-1,0,1 
*)
Do[ dFj[j] = Coefficient[ Normal[Exp[eps*L]*Sum[dfj[k]*eps^k,{k,-2,1}]+O[eps]^2]*eps^3
                         ,eps^(j+3)] ,{j,-2,1}];

(* master integrals S[a,b,c,d,e] expressed in terms of Laurent coefficients 
   F[n,j] = F0j[j][[n]] + dFj[j][[n]] of functions F[s,m2^2] 
*)
Sres = {S[1, 0, 1, 1, 0][-2] -> -((m^2*(1 - x + x^2)*F[1, -2])/x^2) + m^2*F[3, -2], 
S[1, 0, 1, 1, 0][-1] -> (m^2*(5 - 10*x + 11*x^2 - 6*x^3 + x^4)*F[1, -2])/
    (2*(-1 + x)*x^2) - (m^2*(1 - x + x^2)*F[1, -1])/x^2 - 
   (m^2*(-2 + x)*(-2 + 2*x + x^2)*F[2, -2])/(4*(-1 + x)*x) - 
   (m^2*(12 - 12*x + x^2)*F[3, -2])/(4*(-1 + x)) + m^2*F[3, -1], 
S[1, 0, 1, 1, 0][0] -> (m^2*(11 - 22*x + 35*x^2 - 24*x^3 + 13*x^4)*F[1, -2])/
    (4*(-1 + x)*x^2) + (m^2*(5 - 10*x + 11*x^2 - 6*x^3 + x^4)*F[1, -1])/
    (2*(-1 + x)*x^2) - (m^2*(1 - x + x^2)*F[1, 0])/x^2 - 
   (13*m^2*(-2 + x)*(-2 + 2*x + x^2)*F[2, -2])/(8*(-1 + x)*x) - 
   (m^2*(-2 + x)*(-2 + 2*x + x^2)*F[2, -1])/(4*(-1 + x)*x) - 
   (m^2*(48 - 48*x + 13*x^2)*F[3, -2])/(8*(-1 + x)) - 
   (m^2*(12 - 12*x + x^2)*F[3, -1])/(4*(-1 + x)) + m^2*F[3, 0], 
S[1, 0, 1, 1, 0][1] -> (5*m^2*(-11 + 22*x + x^2 - 12*x^3 + 23*x^4)*F[1, -2])/
    (8*(-1 + x)*x^2) + (m^2*(11 - 22*x + 35*x^2 - 24*x^3 + 13*x^4)*F[1, -1])/
    (4*(-1 + x)*x^2) + (m^2*(5 - 10*x + 11*x^2 - 6*x^3 + x^4)*F[1, 0])/
    (2*(-1 + x)*x^2) - (m^2*(1 - x + x^2)*F[1, 1])/x^2 - 
   (115*m^2*(-2 + x)*(-2 + 2*x + x^2)*F[2, -2])/(16*(-1 + x)*x) - 
   (13*m^2*(-2 + x)*(-2 + 2*x + x^2)*F[2, -1])/(8*(-1 + x)*x) - 
   (m^2*(-2 + x)*(-2 + 2*x + x^2)*F[2, 0])/(4*(-1 + x)*x) - 
   (5*m^2*(24 - 24*x + 23*x^2)*F[3, -2])/(16*(-1 + x)) - 
   (m^2*(48 - 48*x + 13*x^2)*F[3, -1])/(8*(-1 + x)) - 
   (m^2*(12 - 12*x + x^2)*F[3, 0])/(4*(-1 + x)) + m^2*F[3, 1], 
S[1, 1, 1, 1, 0][-2] -> ((2 - 2*x + x^2)*F[1, -2])/(2*x^2) + F[3, -2]/2 + 
   ((-2 + x)*F[4, -2])/x, 
S[1, 1, 1, 1, 0][-1] -> 
  ((3 - 3*x + x^2)*F[1, -2])/x^2 + ((2 - 2*x + x^2)*F[1, -1])/(2*x^2) + 
   ((-2 + x)*F[2, -2])/(2*x) + (5*F[3, -2])/2 + F[3, -1]/2 + 
   (4*(-2 + x)*F[4, -2])/x + ((-2 + x)*F[4, -1])/x, 
S[1, 1, 1, 1, 0][0] -> -(((-5 + 5*x + x^2)*F[1, -2])/x^2) + 
   ((3 - 3*x + x^2)*F[1, -1])/x^2 + ((2 - 2*x + x^2)*F[1, 0])/(2*x^2) + 
   (7*(-2 + x)*F[2, -2])/(2*x) + ((-2 + x)*F[2, -1])/(2*x) + 
   (19*F[3, -2])/2 + (5*F[3, -1])/2 + F[3, 0]/2 + (12*(-2 + x)*F[4, -2])/x + 
   (4*(-2 + x)*F[4, -1])/x + ((-2 + x)*F[4, 0])/x, 
S[1, 1, 1, 1, 0][1] -> -(((1 - x + 17*x^2)*F[1, -2])/x^2) - 
   ((-5 + 5*x + x^2)*F[1, -1])/x^2 + ((3 - 3*x + x^2)*F[1, 0])/x^2 + 
   ((2 - 2*x + x^2)*F[1, 1])/(2*x^2) + (33*(-2 + x)*F[2, -2])/(2*x) + 
   (7*(-2 + x)*F[2, -1])/(2*x) + ((-2 + x)*F[2, 0])/(2*x) + (65*F[3, -2])/2 + 
   (19*F[3, -1])/2 + (5*F[3, 0])/2 + F[3, 1]/2 + (32*(-2 + x)*F[4, -2])/x + 
   (12*(-2 + x)*F[4, -1])/x + (4*(-2 + x)*F[4, 0])/x + ((-2 + x)*F[4, 1])/x, 
S[0, 1, 1, 2, 0][-2] -> F[3, -2] + ((-2 + x)*F[4, -2])/x, 
S[0, 1, 1, 2, 0][-1] -> 2*F[3, -2] + F[3, -1] + (2*(-2 + x)*F[4, -2])/x + 
   ((-2 + x)*F[4, -1])/x, 
S[0, 1, 1, 2, 0][0] -> 
  4*F[3, -2] + 2*F[3, -1] + F[3, 0] + (4*(-2 + x)*F[4, -2])/x + 
   (2*(-2 + x)*F[4, -1])/x + ((-2 + x)*F[4, 0])/x, 
S[0, 1, 1, 2, 0][1] -> 8*F[3, -2] + 4*F[3, -1] + 2*F[3, 0] + F[3, 1] + 
   (8*(-2 + x)*F[4, -2])/x + (4*(-2 + x)*F[4, -1])/x + 
   (2*(-2 + x)*F[4, 0])/x + ((-2 + x)*F[4, 1])/x, 
S[0, 1, 1, 1, 1][-2] -> F[3, -2] + (2*(-2 + x)*F[4, -2])/x + 
   ((-2 + x)^2*F[5, -2])/x^2, 
S[0, 1, 1, 1, 1][-1] -> 
  4*F[3, -2] + F[3, -1] + (8*(-2 + x)*F[4, -2])/x + (2*(-2 + x)*F[4, -1])/x + 
   (4*(-2 + x)^2*F[5, -2])/x^2 + ((-2 + x)^2*F[5, -1])/x^2, 
S[0, 1, 1, 1, 1][0] -> 12*F[3, -2] + 4*F[3, -1] + F[3, 0] + 
   (24*(-2 + x)*F[4, -2])/x + (8*(-2 + x)*F[4, -1])/x + 
   (2*(-2 + x)*F[4, 0])/x + (12*(-2 + x)^2*F[5, -2])/x^2 + 
   (4*(-2 + x)^2*F[5, -1])/x^2 + ((-2 + x)^2*F[5, 0])/x^2, 
S[0, 1, 1, 1, 1][1] -> 32*F[3, -2] + 12*F[3, -1] + 4*F[3, 0] + F[3, 1] + 
   (64*(-2 + x)*F[4, -2])/x + (24*(-2 + x)*F[4, -1])/x + 
   (8*(-2 + x)*F[4, 0])/x + (2*(-2 + x)*F[4, 1])/x + 
   (32*(-2 + x)^2*F[5, -2])/x^2 + (12*(-2 + x)^2*F[5, -1])/x^2 + 
   (4*(-2 + x)^2*F[5, 0])/x^2 + ((-2 + x)^2*F[5, 1])/x^2, 
S[0, 2, 0, 2, 0][-2] -> F[3, -2], 
S[0, 2, 0, 2, 0][-1] -> F[3, -1], 
S[0, 2, 0, 2, 0][0] -> F[3, 0], 
S[0, 2, 0, 2, 0][1] -> F[3, 1]};


==> math-files/masters.m1.ne.m2.m <==
(* Ancillary file to FR-PHENO-2020-005,
   "Mixed NNLO QCD x electroweak corrections of O(N_f alphas alpha)
    to single-W/Z production at the LHC"
    by Stefan Dittmaier, Timo Schmidt and Jan Schwarz 

    Calculation of master integrals S_{abcde}
    for different non-zero masses m1, m2

    For definitions, see App. A.1 of the paper.
*)

(* desired basis of master integrals S[a,b,c,d,e] for self-energies *)
Sdef = {S[1,0,1,1,0],
        S[1,1,1,1,0],
        S[1,1,1,0,1],
        S[0,1,1,0,2],
        S[0,1,1,2,0],
        S[0,1,1,1,1],
        S[0,0,2,0,2],
        S[0,0,2,2,0],
        S[0,2,0,2,0]};

(* family of auxiliary functions F *)
Fdef = {s*S[1, 0, 2, 2, 0], 
        Sqrt[lambda]*(S[1, 0, 2, 2, 0] + S[2, 0, 1, 2, 0] + S[2, 0, 2, 1, 0]), 
	(m1^2 - m2^2)*S[1, 0, 2, 2, 0] + (m1^2 - m2^2 + s)*S[2, 0, 1, 2, 0] 
	  + (m1^2 - m2^2 - s)*S[2, 0, 2, 1, 0], 
 	S[0, 0, 2, 2, 0], 
	S[0, 2, 0, 2, 0], 
	((Sqrt[lambda] + m1^2 - m2^2 - s)*S[0, 0, 2, 2, 0] 
	  + 2*(1 - 2*eps)*s*S[0, 1, 1, 2, 0] 
	  - (Sqrt[lambda] + m1^2 - m2^2 + s)*S[0, 2, 0, 2, 0])/(2*Sqrt[lambda]), 
 	((Sqrt[lambda] + m1^2 - m2^2 - s)*S[0, 0, 2, 0, 2] 
	  - (Sqrt[lambda] + m1^2 - m2^2 + s)*S[0, 0, 2, 2, 0] 
	  + 2*(1 - 2*eps)*s*S[0, 1, 1, 0, 2])/(2*Sqrt[lambda]), 
  	(m2^2*s*S[0, 0, 2, 0, 2] - (m1^2 + m2^2 - s)*s*S[0, 0, 2, 2, 0] 
	  + (-1 + 2*eps)*s*(-m1^2 + m2^2 + s)*S[0, 1, 1, 0, 2] 
	  + (s - 2*eps*s)^2*S[0, 1, 1, 1, 1] 
	  + (-1 + 2*eps)*s*(m1^2 - m2^2 + s)* S[0, 1, 1, 2, 0] 
	  + m1^2*s*S[0, 2, 0, 2, 0])/lambda, S[0, 0, 2, 0, 2]};

(* matrix A for differential equation df/dx = eps*A.f *)
A = {{-(-1 + x)^(-1) + x^(-1) + (-1 + r^2 + x)^(-1), -(-1 + x)^(-1), 
	0, 0, 0, 0, 0, 0, 0}, 
     {6/(-1 + x), 4/(-1 + x) + 2/x - 6/(-1 - r + x) - 6/(-1 + r + x) + 
   	2/(-1 + r^2 + x), 2/x - 2/(-1 + r^2 + x), -2/(-1 + x), 0, 0, 0, 0, 0}, 
     {0, -x^(-1) + (-1 + r^2 + x)^(-1), (-1 + x)^(-1) - x^(-1) - 
   	(-1 + r^2 + x)^(-1), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -(-1 + x)^(-1) + (-1 - r + x)^(-1) + 
   	(-1 + r + x)^(-1) - (-1 + r^2 + x)^(-1), -(-1 - r + x)^(-1) - 
   	(-1 + r + x)^(-1) + (-1 + r^2 + x)^(-1), (-1 + x)^(-1) + x^(-1) - 
   	2/(-1 - r + x) - 2/(-1 + r + x) + (-1 + r^2 + x)^(-1), 0, 0, 0}, 
     {0, 0, 0, -(-1 - r + x)^(-1) - (-1 + r + x)^(-1) + (-1 + r^2 + x)^(-1), 
 	0, 0, (-1 + x)^(-1) + x^(-1) - 2/(-1 - r + x) - 2/(-1 + r + x) + 
   	(-1 + r^2 + x)^(-1), 0, -(-1 + x)^(-1) + (-1 - r + x)^(-1) + 
   	(-1 + r + x)^(-1) - (-1 + r^2 + x)^(-1)}, 
     {0, 0, 0, -(-1 + x)^(-1) + 2/(-1 - r + x) + 2/(-1 + r + x) - 2/(-1 + r^2 + x), 
  	-(-1 - r + x)^(-1) - (-1 + r + x)^(-1) + (-1 + r^2 + x)^(-1), 
  	-(-1 + x)^(-1) - x^(-1) + (-1 + r^2 + x)^(-1), 
  	-(-1 + x)^(-1) + x^(-1) - (-1 + r^2 + x)^(-1), 2/(-1 + x) 
	+ 2/x - 4/(-1 - r + x) - 4/(-1 + r + x) + 2/(-1 + r^2 + x), (-1 + x)^(-1) 
	- (-1 - r + x)^(-1) - (-1 + r + x)^(-1) + (-1 + r^2 + x)^(-1)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}};

(* initial values f0 = f(0,r) of functions f = f(x,r) *)
f0 = {0, 
      Log[r^2]/eps - Log[r^2]^2/2 - 2*PolyLog[2, 1 - r^(-2)] + 
  	eps*(-Log[r^2]^3/6 + (Pi^2*Log[-1 + r^2])/3 + Log[-1 + r^2]^3/3 + 
    	2*PolyLog[3, 1 - r^(-2)] - 2*PolyLog[3, (1 - r^2)^(-1)]), 
      -(Log[r^2]/eps) + Log[r^2]^2/2 + 2*PolyLog[2, 1 - r^(-2)] + 
  	eps*(Log[r^2]^3/6 - (Pi^2*Log[-1 + r^2])/3 - Log[-1 + r^2]^3/3 - 
    	2*PolyLog[3, 1 - r^(-2)] + 2*PolyLog[3, (1 - r^2)^(-1)]), 
      eps^(-2), 
      eps^(-2) + Log[r^2]/eps + Log[r^2]^2/2 + (eps*Log[r^2]^3)/6, 
      0, 
      0, 
      0, 
      eps^(-2) - Log[r^2]/eps + Log[r^2]^2/2 - (eps*Log[r^2]^3)/6};

(* Laurent coefficients f0j[j] of functions 
   f(0,r) = \sum_j eps^j*f0j[j] for j = -2,-1,0,1 
*)
Do[ f0j[j] = Coefficient[f0*eps^3,eps^(3+j)] ,{j,-2,1}];

(* initial values F0 = F(0,m1^2,m2^2) of functions F = F(s,m1^2,m2^2) 
   and corresponding Laurent coefficients F0j[j] of functions 
   F(0,m1^2,m2^2) = \sum_j eps^j*F0j[j] for j = -2,-1,0,1 
*)
F0 = Normal[ Exp[eps*L]*f0 + O[eps]^2];
Do[ F0j[j] = Coefficient[F0*eps^3,eps^(j+3)], {j,-2,1}];

(* Laurent coefficients dfj[j] of functions 
   f(x,r) = f(0,r) + \sum_j eps^j*dfj[j] for j = -2,-1,0,1 
*)
dfj[-2] = {0, 0, 0, 0, 0, 0, 0, 0, 0};
dfj[-1] = {0, -2 G[1, x], 0, 0, 0, -G[1, x], -G[1, x], 0, 0};
dfj[0]  = {2*G[1, 1, x] - G[1, x]*Log[r^2], 
          -4*G[0, 1, x] - 8*G[1, 1, x] + 12*G[1 - r, 1, x] + 12*G[1 + r, 1, x] 
		- 4*G[1 - r^2, 1, x] + 4*G[1, x]*Log[r^2] - 6*G[1 - r, x]*Log[r^2] 
		- 6*G[1 + r, x]*Log[r^2] + 4*G[1 - r^2, x]*Log[r^2], 2*G[0, 1, x] 
		- 2*G[1 - r^2, 1, x] - G[1, x]*Log[r^2] + 2*G[1 - r^2, x]*Log[r^2], 
          0, 
          0, 
          -G[0, 1, x] - G[1, 1, x] + 2*G[1 - r, 1, x] + 2*G[1 + r, 1, x] 
		- G[1 - r^2, 1, x] - G[1 - r, x]*Log[r^2] - G[1 + r, x]*Log[r^2] 
		+ G[1 - r^2, x]*Log[r^2], 
          -G[0, 1, x] - G[1, 1, x] + 2*G[1 - r, 1, x] + 2*G[1 + r, 1, x] 
		- G[1 - r^2, 1, x] + G[1, x]*Log[r^2] - G[1 - r, x]*Log[r^2] 
		- G[1 + r, x]*Log[r^2] + G[1 - r^2, x]*Log[r^2], 
          2*G[1, 1, x] - G[1, x]*Log[r^2], 
          0};
dfj[1]  = {2*G[0, 1, 1, x] + 4*G[1, 0, 1, x] + 6*G[1, 1, 1, x] - 12*G[1, 1 - r, 1, x] - 
  12*G[1, 1 + r, 1, x] + 4*G[1, 1 - r^2, 1, x] + 2*G[1 - r^2, 1, 1, x] - 
  G[0, 1, x]*Log[r^2] - 3*G[1, 1, x]*Log[r^2] + 6*G[1, 1 - r, x]*Log[r^2] + 
  6*G[1, 1 + r, x]*Log[r^2] - 4*G[1, 1 - r^2, x]*Log[r^2] - 
  G[1 - r^2, 1, x]*Log[r^2] + (G[1, x]*Log[r^2]^2)/2 + 
  2*G[1, x]*PolyLog[2, 1 - r^(-2)], -4*G[0, 0, 1, x] - 16*G[0, 1, 1, x] + 
  24*G[0, 1 - r, 1, x] + 24*G[0, 1 + r, 1, x] - 12*G[0, 1 - r^2, 1, x] - 
  16*G[1, 0, 1, x] - 20*G[1, 1, 1, x] + 48*G[1, 1 - r, 1, x] + 
  48*G[1, 1 + r, 1, x] - 16*G[1, 1 - r^2, 1, x] + 24*G[1 - r, 0, 1, x] + 
  48*G[1 - r, 1, 1, x] - 72*G[1 - r, 1 - r, 1, x] - 
  72*G[1 - r, 1 + r, 1, x] + 24*G[1 - r, 1 - r^2, 1, x] + 
  24*G[1 + r, 0, 1, x] + 48*G[1 + r, 1, 1, x] - 72*G[1 + r, 1 - r, 1, x] - 
  72*G[1 + r, 1 + r, 1, x] + 24*G[1 + r, 1 - r^2, 1, x] - 
  12*G[1 - r^2, 0, 1, x] - 16*G[1 - r^2, 1, 1, x] + 
  24*G[1 - r^2, 1 - r, 1, x] + 24*G[1 - r^2, 1 + r, 1, x] - 
  4*G[1 - r^2, 1 - r^2, 1, x] + 6*G[0, 1, x]*Log[r^2] - 
  12*G[0, 1 - r, x]*Log[r^2] - 12*G[0, 1 + r, x]*Log[r^2] + 
  12*G[0, 1 - r^2, x]*Log[r^2] + 10*G[1, 1, x]*Log[r^2] - 
  24*G[1, 1 - r, x]*Log[r^2] - 24*G[1, 1 + r, x]*Log[r^2] + 
  16*G[1, 1 - r^2, x]*Log[r^2] - 24*G[1 - r, 1, x]*Log[r^2] + 
  36*G[1 - r, 1 - r, x]*Log[r^2] + 36*G[1 - r, 1 + r, x]*Log[r^2] - 
  24*G[1 - r, 1 - r^2, x]*Log[r^2] - 24*G[1 + r, 1, x]*Log[r^2] + 
  36*G[1 + r, 1 - r, x]*Log[r^2] + 36*G[1 + r, 1 + r, x]*Log[r^2] - 
  24*G[1 + r, 1 - r^2, x]*Log[r^2] + 10*G[1 - r^2, 1, x]*Log[r^2] - 
  12*G[1 - r^2, 1 - r, x]*Log[r^2] - 12*G[1 - r^2, 1 + r, x]*Log[r^2] + 
  4*G[1 - r^2, 1 - r^2, x]*Log[r^2] - 2*G[1, x]*Log[r^2]^2 + 
  3*G[1 - r, x]*Log[r^2]^2 + 3*G[1 + r, x]*Log[r^2]^2 - 
  2*G[1 - r^2, x]*Log[r^2]^2 - 8*G[1, x]*PolyLog[2, 1 - r^(-2)] + 
  12*G[1 - r, x]*PolyLog[2, 1 - r^(-2)] + 
  12*G[1 + r, x]*PolyLog[2, 1 - r^(-2)] - 
  8*G[1 - r^2, x]*PolyLog[2, 1 - r^(-2)], 2*G[0, 0, 1, x] + 8*G[0, 1, 1, x] - 
  12*G[0, 1 - r, 1, x] - 12*G[0, 1 + r, 1, x] + 6*G[0, 1 - r^2, 1, x] + 
  2*G[1, 0, 1, x] - 2*G[1, 1 - r^2, 1, x] - 6*G[1 - r^2, 0, 1, x] - 
  8*G[1 - r^2, 1, 1, x] + 12*G[1 - r^2, 1 - r, 1, x] + 
  12*G[1 - r^2, 1 + r, 1, x] - 2*G[1 - r^2, 1 - r^2, 1, x] - 
  3*G[0, 1, x]*Log[r^2] + 6*G[0, 1 - r, x]*Log[r^2] + 
  6*G[0, 1 + r, x]*Log[r^2] - 6*G[0, 1 - r^2, x]*Log[r^2] - 
  G[1, 1, x]*Log[r^2] + 2*G[1, 1 - r^2, x]*Log[r^2] + 
  5*G[1 - r^2, 1, x]*Log[r^2] - 6*G[1 - r^2, 1 - r, x]*Log[r^2] - 
  6*G[1 - r^2, 1 + r, x]*Log[r^2] + 2*G[1 - r^2, 1 - r^2, x]*Log[r^2] + 
  (G[1, x]*Log[r^2]^2)/2 - G[1 - r^2, x]*Log[r^2]^2 + 
  2*G[1, x]*PolyLog[2, 1 - r^(-2)] - 4*G[1 - r^2, x]*PolyLog[2, 1 - r^(-2)], 
 0, 0, -G[0, 0, 1, x] - G[0, 1, 1, x] + 2*G[0, 1 - r, 1, x] + 
  2*G[0, 1 + r, 1, x] - G[0, 1 - r^2, 1, x] - G[1, 0, 1, x] - G[1, 1, 1, x] + 
  2*G[1, 1 - r, 1, x] + 2*G[1, 1 + r, 1, x] - G[1, 1 - r^2, 1, x] + 
  2*G[1 - r, 0, 1, x] + 2*G[1 - r, 1, 1, x] - 4*G[1 - r, 1 - r, 1, x] - 
  4*G[1 - r, 1 + r, 1, x] + 2*G[1 - r, 1 - r^2, 1, x] + 2*G[1 + r, 0, 1, x] + 
  2*G[1 + r, 1, 1, x] - 4*G[1 + r, 1 - r, 1, x] - 4*G[1 + r, 1 + r, 1, x] + 
  2*G[1 + r, 1 - r^2, 1, x] - G[1 - r^2, 0, 1, x] - G[1 - r^2, 1, 1, x] + 
  2*G[1 - r^2, 1 - r, 1, x] + 2*G[1 - r^2, 1 + r, 1, x] - 
  G[1 - r^2, 1 - r^2, 1, x] - G[0, 1 - r, x]*Log[r^2] - 
  G[0, 1 + r, x]*Log[r^2] + G[0, 1 - r^2, x]*Log[r^2] - 
  G[1, 1 - r, x]*Log[r^2] - G[1, 1 + r, x]*Log[r^2] + 
  G[1, 1 - r^2, x]*Log[r^2] + 2*G[1 - r, 1 - r, x]*Log[r^2] + 
  2*G[1 - r, 1 + r, x]*Log[r^2] - 2*G[1 - r, 1 - r^2, x]*Log[r^2] + 
  2*G[1 + r, 1 - r, x]*Log[r^2] + 2*G[1 + r, 1 + r, x]*Log[r^2] - 
  2*G[1 + r, 1 - r^2, x]*Log[r^2] - G[1 - r^2, 1 - r, x]*Log[r^2] - 
  G[1 - r^2, 1 + r, x]*Log[r^2] + G[1 - r^2, 1 - r^2, x]*Log[r^2] - 
  (G[1 - r, x]*Log[r^2]^2)/2 - (G[1 + r, x]*Log[r^2]^2)/2 + 
  (G[1 - r^2, x]*Log[r^2]^2)/2, -G[0, 0, 1, x] - G[0, 1, 1, x] + 
  2*G[0, 1 - r, 1, x] + 2*G[0, 1 + r, 1, x] - G[0, 1 - r^2, 1, x] - 
  G[1, 0, 1, x] - G[1, 1, 1, x] + 2*G[1, 1 - r, 1, x] + 2*G[1, 1 + r, 1, x] - 
  G[1, 1 - r^2, 1, x] + 2*G[1 - r, 0, 1, x] + 2*G[1 - r, 1, 1, x] - 
  4*G[1 - r, 1 - r, 1, x] - 4*G[1 - r, 1 + r, 1, x] + 
  2*G[1 - r, 1 - r^2, 1, x] + 2*G[1 + r, 0, 1, x] + 2*G[1 + r, 1, 1, x] - 
  4*G[1 + r, 1 - r, 1, x] - 4*G[1 + r, 1 + r, 1, x] + 
  2*G[1 + r, 1 - r^2, 1, x] - G[1 - r^2, 0, 1, x] - G[1 - r^2, 1, 1, x] + 
  2*G[1 - r^2, 1 - r, 1, x] + 2*G[1 - r^2, 1 + r, 1, x] - 
  G[1 - r^2, 1 - r^2, 1, x] + G[0, 1, x]*Log[r^2] - G[0, 1 - r, x]*Log[r^2] - 
  G[0, 1 + r, x]*Log[r^2] + G[0, 1 - r^2, x]*Log[r^2] + G[1, 1, x]*Log[r^2] - 
  G[1, 1 - r, x]*Log[r^2] - G[1, 1 + r, x]*Log[r^2] + 
  G[1, 1 - r^2, x]*Log[r^2] - 2*G[1 - r, 1, x]*Log[r^2] + 
  2*G[1 - r, 1 - r, x]*Log[r^2] + 2*G[1 - r, 1 + r, x]*Log[r^2] - 
  2*G[1 - r, 1 - r^2, x]*Log[r^2] - 2*G[1 + r, 1, x]*Log[r^2] + 
  2*G[1 + r, 1 - r, x]*Log[r^2] + 2*G[1 + r, 1 + r, x]*Log[r^2] - 
  2*G[1 + r, 1 - r^2, x]*Log[r^2] + G[1 - r^2, 1, x]*Log[r^2] - 
  G[1 - r^2, 1 - r, x]*Log[r^2] - G[1 - r^2, 1 + r, x]*Log[r^2] + 
  G[1 - r^2, 1 - r^2, x]*Log[r^2] - (G[1, x]*Log[r^2]^2)/2 + 
  (G[1 - r, x]*Log[r^2]^2)/2 + (G[1 + r, x]*Log[r^2]^2)/2 - 
  (G[1 - r^2, x]*Log[r^2]^2)/2, 4*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 
  6*G[1, 1, 1, x] - 4*G[1, 1 - r, 1, x] - 4*G[1, 1 + r, 1, x] + 
  2*G[1, 1 - r^2, 1, x] - 8*G[1 - r, 1, 1, x] - 8*G[1 + r, 1, 1, x] + 
  4*G[1 - r^2, 1, 1, x] - G[0, 1, x]*Log[r^2] - 3*G[1, 1, x]*Log[r^2] + 
  2*G[1, 1 - r, x]*Log[r^2] + 2*G[1, 1 + r, x]*Log[r^2] - 
  2*G[1, 1 - r^2, x]*Log[r^2] + 4*G[1 - r, 1, x]*Log[r^2] + 
  4*G[1 + r, 1, x]*Log[r^2] - 3*G[1 - r^2, 1, x]*Log[r^2] + 
  (G[1, x]*Log[r^2]^2)/2 - G[1 - r, x]*Log[r^2]^2 - G[1 + r, x]*Log[r^2]^2 + 
  G[1 - r^2, x]*Log[r^2]^2, 0};

(* Laurent coefficients dFj[j] of functions 
   F(s,m1^2,m2^2) = F(0,m1^2,m2^2) + \sum_j eps^j*dFj[j] for j = -2,-1,0,1 
*)
Do[ dFj[j] = Coefficient[ Normal[Exp[eps*L]*Sum[dfj[k]*eps^k,{k,-2,1}]+O[eps]^2]*eps^3
                         ,eps^(j+3)] ,{j,-2,1}];

(* master integrals S[a,b,c,d,e] expressed in terms of Laurent coefficients 
   F[n,j] = F0j[j][[n]] + dFj[j][[n]] of functions F[s,m1^2,m2^2] 
*)
Sres = {S[1, 0, 1, 1, 0][-2] -> (m1^2*(1 + r^2)*F[4, -2])/2, 
S[1, 0, 1, 1, 0][-1] -> (m1^2*(-1 + r^2)*F[3, -1])/2 - 
   (m1^2*(6 + r^2*(6 - 5*x) - 7*x + x^2)*F[4, -2])/(4*(-1 + x)) + 
   (m1^2*(1 + r^2)*F[4, -1])/2, 
S[1, 0, 1, 1, 0][0] -> 
  -(m1^2*(r^4*x + (-1 + x)*x + r^2*(2 - 2*x + x^2))*F[1, 0])/
    (2*x*(-1 + r^2 + x)) - (m1^2*(r^4*(1 - 2*x) + (-1 + x)^3*(1 + x) + 
      2*r^2*x*(2 - 3*x + x^2))*F[2, -1])/(4*(-1 + x)*x*(-1 + r^2 + x)) + 
   (m1^2*(-1 + r^2)*(1 - 7*x + 6*x^2 + r^2*(1 + 5*x))*F[3, -1])/
    (4*x*(-1 + r^2 + x)) + (m1^2*(-1 + r^2)*F[3, 0])/2 + 
   (m1^2*(-24 + 37*x - 13*x^2 + r^2*(-24 + 11*x))*F[4, -2])/(8*(-1 + x)) - 
   (m1^2*(6 + r^2*(6 - 5*x) - 7*x + x^2)*F[4, -1])/(4*(-1 + x)) + 
   (m1^2*(1 + r^2)*F[4, 0])/2, 
S[1, 0, 1, 1, 0][1] -> 
  -(m1^2*(-((-1 + x)^2*(-1 - 6*x + 2*x^2)) + r^4*(1 - 8*x + 5*x^2) + 
       2*r^2*(-6 + 12*x - 7*x^2 + x^3))*F[1, 0])/
    (4*(-1 + x)*x*(-1 + r^2 + x)) - 
   (m1^2*(r^4*x + (-1 + x)*x + r^2*(2 - 2*x + x^2))*F[1, 1])/
    (2*x*(-1 + r^2 + x)) - (13*m1^2*(r^4*(1 - 2*x) + (-1 + x)^3*(1 + x) + 
      2*r^2*x*(2 - 3*x + x^2))*F[2, -1])/(8*(-1 + x)*x*(-1 + r^2 + x)) - 
   (m1^2*(r^4*(1 - 2*x) + (-1 + x)^3*(1 + x) + 2*r^2*x*(2 - 3*x + x^2))*
     F[2, 0])/(4*(-1 + x)*x*(-1 + r^2 + x)) + 
   (m1^2*(-1 + r^2)*(13 - 37*x + 24*x^2 + r^2*(13 + 11*x))*F[3, -1])/
    (8*x*(-1 + r^2 + x)) + (m1^2*(-1 + r^2)*(1 - 7*x + 6*x^2 + r^2*(1 + 5*x))*
     F[3, 0])/(4*x*(-1 + r^2 + x)) + (m1^2*(-1 + r^2)*F[3, 1])/2 - 
   (5*m1^2*(12 - 35*x + 23*x^2 + r^2*(12 + 11*x))*F[4, -2])/(16*(-1 + x)) + 
   (m1^2*(-24 + 37*x - 13*x^2 + r^2*(-24 + 11*x))*F[4, -1])/(8*(-1 + x)) - 
   (m1^2*(6 + r^2*(6 - 5*x) - 7*x + x^2)*F[4, 0])/(4*(-1 + x)) + 
   (m1^2*(1 + r^2)*F[4, 1])/2, 
S[1, 1, 1, 1, 0][-2] -> 
  ((1 + r^2 - x)*F[4, -2])/(2*(-1 + r^2 + x)) + 
   ((-1 + x)*F[5, -2])/(-1 + r^2 + x), 
S[1, 1, 1, 1, 0][-1] -> 
  F[3, -1]/2 + ((3 + 5*r^2 - 3*x)*F[4, -2])/(2*(-1 + r^2 + x)) + 
   ((1 + r^2 - x)*F[4, -1])/(2*(-1 + r^2 + x)) + 
   (4*(-1 + x)*F[5, -2])/(-1 + r^2 + x) + ((-1 + x)*F[5, -1])/
    (-1 + r^2 + x) + ((-r^2 + (-1 + x)^2)*F[6, -1])/(x*(-1 + r^2 + x)), 
S[1, 1, 1, 1, 0][0] -> ((-(r^2*(-2 + x)) + (-1 + x)*x)*F[1, 0])/
    (2*x*(-1 + r^2 + x)) + ((-r^2 + (-1 + x)^2)*F[2, -1])/
    (2*x*(-1 + r^2 + x)) + ((1 - 5*x + 4*x^2 + r^2*(-1 + 5*x))*F[3, -1])/
    (2*x*(-1 + r^2 + x)) + F[3, 0]/2 + ((5 + 19*r^2 - 5*x)*F[4, -2])/
    (2*(-1 + r^2 + x)) + ((3 + 5*r^2 - 3*x)*F[4, -1])/(2*(-1 + r^2 + x)) + 
   ((1 + r^2 - x)*F[4, 0])/(2*(-1 + r^2 + x)) + (12*(-1 + x)*F[5, -2])/
    (-1 + r^2 + x) + (4*(-1 + x)*F[5, -1])/(-1 + r^2 + x) + 
   ((-1 + x)*F[5, 0])/(-1 + r^2 + x) + (4*(-r^2 + (-1 + x)^2)*F[6, -1])/
    (x*(-1 + r^2 + x)) + ((-r^2 + (-1 + x)^2)*F[6, 0])/(x*(-1 + r^2 + x)), 
S[1, 1, 1, 1, 0][1] -> -((1 + x - 2*x^2 + r^2*(-7 + 5*x))*F[1, 0])/
    (2*x*(-1 + r^2 + x)) + ((-(r^2*(-2 + x)) + (-1 + x)*x)*F[1, 1])/
    (2*x*(-1 + r^2 + x)) + (7*(-r^2 + (-1 + x)^2)*F[2, -1])/
    (2*x*(-1 + r^2 + x)) + ((-r^2 + (-1 + x)^2)*F[2, 0])/
    (2*x*(-1 + r^2 + x)) + ((7 - 19*x + 12*x^2 + r^2*(-7 + 19*x))*F[3, -1])/
    (2*x*(-1 + r^2 + x)) + ((1 - 5*x + 4*x^2 + r^2*(-1 + 5*x))*F[3, 0])/
    (2*x*(-1 + r^2 + x)) + F[3, 1]/2 + ((-1 + 65*r^2 + x)*F[4, -2])/
    (2*(-1 + r^2 + x)) + ((5 + 19*r^2 - 5*x)*F[4, -1])/(2*(-1 + r^2 + x)) + 
   ((3 + 5*r^2 - 3*x)*F[4, 0])/(2*(-1 + r^2 + x)) + 
   ((1 + r^2 - x)*F[4, 1])/(2*(-1 + r^2 + x)) + (32*(-1 + x)*F[5, -2])/
    (-1 + r^2 + x) + (12*(-1 + x)*F[5, -1])/(-1 + r^2 + x) + 
   (4*(-1 + x)*F[5, 0])/(-1 + r^2 + x) + ((-1 + x)*F[5, 1])/(-1 + r^2 + x) + 
   (12*(-r^2 + (-1 + x)^2)*F[6, -1])/(x*(-1 + r^2 + x)) + 
   (4*(-r^2 + (-1 + x)^2)*F[6, 0])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[6, 1])/(x*(-1 + r^2 + x)), 
S[1, 1, 1, 0, 1][-2] -> -((1 + r^2 - x)*F[4, -2])/(2*(-1 + r^2 + x)) + 
   (r^2*F[9, -2])/(-1 + r^2 + x), 
S[1, 1, 1, 0, 1][-1] -> 
  -F[3, -1]/2 - ((5 + 3*r^2 - 5*x)*F[4, -2])/(2*(-1 + r^2 + x)) - 
   ((1 + r^2 - x)*F[4, -1])/(2*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[7, -1])/(x*(-1 + r^2 + x)) + 
   (4*r^2*F[9, -2])/(-1 + r^2 + x) + (r^2*F[9, -1])/(-1 + r^2 + x), 
S[1, 1, 1, 0, 1][0] -> ((2 + (-3 + r^2)*x + x^2)*F[1, 0])/
    (2*x*(-1 + r^2 + x)) + ((-r^2 + (-1 + x)^2)*F[2, -1])/
    (2*x*(-1 + r^2 + x)) - ((-1 - 3*x + 4*x^2 + r^2*(1 + 3*x))*F[3, -1])/
    (2*x*(-1 + r^2 + x)) - F[3, 0]/2 - ((19 + 5*r^2 - 19*x)*F[4, -2])/
    (2*(-1 + r^2 + x)) - ((5 + 3*r^2 - 5*x)*F[4, -1])/(2*(-1 + r^2 + x)) - 
   ((1 + r^2 - x)*F[4, 0])/(2*(-1 + r^2 + x)) + 
   (4*(-r^2 + (-1 + x)^2)*F[7, -1])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[7, 0])/(x*(-1 + r^2 + x)) + 
   (12*r^2*F[9, -2])/(-1 + r^2 + x) + (4*r^2*F[9, -1])/(-1 + r^2 + x) + 
   (r^2*F[9, 0])/(-1 + r^2 + x), 
S[1, 1, 1, 0, 1][1] -> 
  ((7 - 9*x + 2*x^2 + r^2*(-1 + 3*x))*F[1, 0])/(2*x*(-1 + r^2 + x)) + 
   ((2 + (-3 + r^2)*x + x^2)*F[1, 1])/(2*x*(-1 + r^2 + x)) + 
   (7*(-r^2 + (-1 + x)^2)*F[2, -1])/(2*x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[2, 0])/(2*x*(-1 + r^2 + x)) - 
   ((-7 - 5*x + 12*x^2 + r^2*(7 + 5*x))*F[3, -1])/(2*x*(-1 + r^2 + x)) - 
   ((-1 - 3*x + 4*x^2 + r^2*(1 + 3*x))*F[3, 0])/(2*x*(-1 + r^2 + x)) - 
   F[3, 1]/2 + ((r^2 + 65*(-1 + x))*F[4, -2])/(2*(-1 + r^2 + x)) - 
   ((19 + 5*r^2 - 19*x)*F[4, -1])/(2*(-1 + r^2 + x)) - 
   ((5 + 3*r^2 - 5*x)*F[4, 0])/(2*(-1 + r^2 + x)) - 
   ((1 + r^2 - x)*F[4, 1])/(2*(-1 + r^2 + x)) + 
   (12*(-r^2 + (-1 + x)^2)*F[7, -1])/(x*(-1 + r^2 + x)) + 
   (4*(-r^2 + (-1 + x)^2)*F[7, 0])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[7, 1])/(x*(-1 + r^2 + x)) + 
   (32*r^2*F[9, -2])/(-1 + r^2 + x) + (12*r^2*F[9, -1])/(-1 + r^2 + x) + 
   (4*r^2*F[9, 0])/(-1 + r^2 + x) + (r^2*F[9, 1])/(-1 + r^2 + x), 
S[0, 1, 1, 0, 2][-2] -> ((-1 + x)*F[4, -2])/(-1 + r^2 + x) + 
   (r^2*F[9, -2])/(-1 + r^2 + x), 
S[0, 1, 1, 0, 2][-1] -> 
  (2*(-1 + x)*F[4, -2])/(-1 + r^2 + x) + ((-1 + x)*F[4, -1])/(-1 + r^2 + x) + 
   ((-r^2 + (-1 + x)^2)*F[7, -1])/(x*(-1 + r^2 + x)) + 
   (2*r^2*F[9, -2])/(-1 + r^2 + x) + (r^2*F[9, -1])/(-1 + r^2 + x), 
S[0, 1, 1, 0, 2][0] -> (4*(-1 + x)*F[4, -2])/(-1 + r^2 + x) + 
   (2*(-1 + x)*F[4, -1])/(-1 + r^2 + x) + ((-1 + x)*F[4, 0])/(-1 + r^2 + x) + 
   (2*(-r^2 + (-1 + x)^2)*F[7, -1])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[7, 0])/(x*(-1 + r^2 + x)) + 
   (4*r^2*F[9, -2])/(-1 + r^2 + x) + (2*r^2*F[9, -1])/(-1 + r^2 + x) + 
   (r^2*F[9, 0])/(-1 + r^2 + x), 
S[0, 1, 1, 0, 2][1] -> 
  (8*(-1 + x)*F[4, -2])/(-1 + r^2 + x) + (4*(-1 + x)*F[4, -1])/
    (-1 + r^2 + x) + (2*(-1 + x)*F[4, 0])/(-1 + r^2 + x) + 
   ((-1 + x)*F[4, 1])/(-1 + r^2 + x) + (4*(-r^2 + (-1 + x)^2)*F[7, -1])/
    (x*(-1 + r^2 + x)) + (2*(-r^2 + (-1 + x)^2)*F[7, 0])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[7, 1])/(x*(-1 + r^2 + x)) + 
   (8*r^2*F[9, -2])/(-1 + r^2 + x) + (4*r^2*F[9, -1])/(-1 + r^2 + x) + 
   (2*r^2*F[9, 0])/(-1 + r^2 + x) + (r^2*F[9, 1])/(-1 + r^2 + x), 
S[0, 1, 1, 2, 0][-2] -> (r^2*F[4, -2])/(-1 + r^2 + x) + 
   ((-1 + x)*F[5, -2])/(-1 + r^2 + x), 
S[0, 1, 1, 2, 0][-1] -> 
  (2*r^2*F[4, -2])/(-1 + r^2 + x) + (r^2*F[4, -1])/(-1 + r^2 + x) + 
   (2*(-1 + x)*F[5, -2])/(-1 + r^2 + x) + ((-1 + x)*F[5, -1])/
    (-1 + r^2 + x) + ((-r^2 + (-1 + x)^2)*F[6, -1])/(x*(-1 + r^2 + x)), 
S[0, 1, 1, 2, 0][0] -> (4*r^2*F[4, -2])/(-1 + r^2 + x) + 
   (2*r^2*F[4, -1])/(-1 + r^2 + x) + (r^2*F[4, 0])/(-1 + r^2 + x) + 
   (4*(-1 + x)*F[5, -2])/(-1 + r^2 + x) + (2*(-1 + x)*F[5, -1])/
    (-1 + r^2 + x) + ((-1 + x)*F[5, 0])/(-1 + r^2 + x) + 
   (2*(-r^2 + (-1 + x)^2)*F[6, -1])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[6, 0])/(x*(-1 + r^2 + x)), 
S[0, 1, 1, 2, 0][1] -> (8*r^2*F[4, -2])/(-1 + r^2 + x) + 
   (4*r^2*F[4, -1])/(-1 + r^2 + x) + (2*r^2*F[4, 0])/(-1 + r^2 + x) + 
   (r^2*F[4, 1])/(-1 + r^2 + x) + (8*(-1 + x)*F[5, -2])/(-1 + r^2 + x) + 
   (4*(-1 + x)*F[5, -1])/(-1 + r^2 + x) + (2*(-1 + x)*F[5, 0])/
    (-1 + r^2 + x) + ((-1 + x)*F[5, 1])/(-1 + r^2 + x) + 
   (4*(-r^2 + (-1 + x)^2)*F[6, -1])/(x*(-1 + r^2 + x)) + 
   (2*(-r^2 + (-1 + x)^2)*F[6, 0])/(x*(-1 + r^2 + x)) + 
   ((-r^2 + (-1 + x)^2)*F[6, 1])/(x*(-1 + r^2 + x)), 
S[0, 1, 1, 1, 1][-2] -> (2*r^2*(-1 + x)*F[4, -2])/(-1 + r^2 + x)^2 + 
   ((-1 + x)^2*F[5, -2])/(-1 + r^2 + x)^2 + (r^4*F[9, -2])/(-1 + r^2 + x)^2, 
S[0, 1, 1, 1, 1][-1] -> (8*r^2*(-1 + x)*F[4, -2])/(-1 + r^2 + x)^2 + 
   (2*r^2*(-1 + x)*F[4, -1])/(-1 + r^2 + x)^2 + (4*(-1 + x)^2*F[5, -2])/
    (-1 + r^2 + x)^2 + ((-1 + x)^2*F[5, -1])/(-1 + r^2 + x)^2 + 
   ((-r^4 - 2*r^2*(-1 + x) + (-1 + x)^3*(1 + x))*F[6, -1])/
    (x^2*(-1 + r^2 + x)^2) + ((r^4*(1 - 2*x) + 2*r^2*(-1 + x)^3 + (-1 + x)^4)*
     F[7, -1])/(x^2*(-1 + r^2 + x)^2) + (4*r^4*F[9, -2])/(-1 + r^2 + x)^2 + 
   (r^4*F[9, -1])/(-1 + r^2 + x)^2, 
S[0, 1, 1, 1, 1][0] -> 
  (24*r^2*(-1 + x)*F[4, -2])/(-1 + r^2 + x)^2 + (8*r^2*(-1 + x)*F[4, -1])/
    (-1 + r^2 + x)^2 + (2*r^2*(-1 + x)*F[4, 0])/(-1 + r^2 + x)^2 + 
   (12*(-1 + x)^2*F[5, -2])/(-1 + r^2 + x)^2 + (4*(-1 + x)^2*F[5, -1])/
    (-1 + r^2 + x)^2 + ((-1 + x)^2*F[5, 0])/(-1 + r^2 + x)^2 - 
   (4*(r^4 + 2*r^2*(-1 + x) - (-1 + x)^3*(1 + x))*F[6, -1])/
    (x^2*(-1 + r^2 + x)^2) + ((-r^4 - 2*r^2*(-1 + x) + (-1 + x)^3*(1 + x))*
     F[6, 0])/(x^2*(-1 + r^2 + x)^2) + 
   (4*(r^4*(1 - 2*x) + 2*r^2*(-1 + x)^3 + (-1 + x)^4)*F[7, -1])/
    (x^2*(-1 + r^2 + x)^2) + ((r^4*(1 - 2*x) + 2*r^2*(-1 + x)^3 + (-1 + x)^4)*
     F[7, 0])/(x^2*(-1 + r^2 + x)^2) + ((r^2 - (-1 + x)^2)^2*F[8, 0])/
    (x^2*(-1 + r^2 + x)^2) + (12*r^4*F[9, -2])/(-1 + r^2 + x)^2 + 
   (4*r^4*F[9, -1])/(-1 + r^2 + x)^2 + (r^4*F[9, 0])/(-1 + r^2 + x)^2, 
S[0, 1, 1, 1, 1][1] -> (64*r^2*(-1 + x)*F[4, -2])/(-1 + r^2 + x)^2 + 
   (24*r^2*(-1 + x)*F[4, -1])/(-1 + r^2 + x)^2 + 
   (8*r^2*(-1 + x)*F[4, 0])/(-1 + r^2 + x)^2 + (2*r^2*(-1 + x)*F[4, 1])/
    (-1 + r^2 + x)^2 + (32*(-1 + x)^2*F[5, -2])/(-1 + r^2 + x)^2 + 
   (12*(-1 + x)^2*F[5, -1])/(-1 + r^2 + x)^2 + (4*(-1 + x)^2*F[5, 0])/
    (-1 + r^2 + x)^2 + ((-1 + x)^2*F[5, 1])/(-1 + r^2 + x)^2 - 
   (12*(r^4 + 2*r^2*(-1 + x) - (-1 + x)^3*(1 + x))*F[6, -1])/
    (x^2*(-1 + r^2 + x)^2) - (4*(r^4 + 2*r^2*(-1 + x) - (-1 + x)^3*(1 + x))*
     F[6, 0])/(x^2*(-1 + r^2 + x)^2) + 
   ((-r^4 - 2*r^2*(-1 + x) + (-1 + x)^3*(1 + x))*F[6, 1])/
    (x^2*(-1 + r^2 + x)^2) + (12*(r^4*(1 - 2*x) + 2*r^2*(-1 + x)^3 + 
      (-1 + x)^4)*F[7, -1])/(x^2*(-1 + r^2 + x)^2) + 
   (4*(r^4*(1 - 2*x) + 2*r^2*(-1 + x)^3 + (-1 + x)^4)*F[7, 0])/
    (x^2*(-1 + r^2 + x)^2) + ((r^4*(1 - 2*x) + 2*r^2*(-1 + x)^3 + (-1 + x)^4)*
     F[7, 1])/(x^2*(-1 + r^2 + x)^2) + (4*(r^2 - (-1 + x)^2)^2*F[8, 0])/
    (x^2*(-1 + r^2 + x)^2) + ((r^2 - (-1 + x)^2)^2*F[8, 1])/
    (x^2*(-1 + r^2 + x)^2) + (32*r^4*F[9, -2])/(-1 + r^2 + x)^2 + 
   (12*r^4*F[9, -1])/(-1 + r^2 + x)^2 + (4*r^4*F[9, 0])/(-1 + r^2 + x)^2 + 
   (r^4*F[9, 1])/(-1 + r^2 + x)^2, 
S[0, 0, 2, 0, 2][-2] -> F[9, -2], 
S[0, 0, 2, 0, 2][-1] -> F[9, -1], 
S[0, 0, 2, 0, 2][0] -> F[9, 0], 
S[0, 0, 2, 0, 2][1] -> F[9, 1], 
S[0, 0, 2, 2, 0][-2] -> F[4, -2], 
S[0, 0, 2, 2, 0][-1] -> F[4, -1], 
S[0, 0, 2, 2, 0][0] -> F[4, 0], 
S[0, 0, 2, 2, 0][1] -> F[4, 1], 
S[0, 2, 0, 2, 0][-2] -> F[5, -2], 
S[0, 2, 0, 2, 0][-1] -> F[5, -1], 
S[0, 2, 0, 2, 0][0] -> F[5, 0], 
S[0, 2, 0, 2, 0][1] -> F[5, 1]};

